Growing and Destroying Catalan-Stanley Trees

Stanley lists the class of Dyck paths where all returns to the axis are of odd length as one of the many objects enumerated by (shifted) Catalan numbers. By the standard bijection in this context, these special Dyck paths correspond to a class of rooted plane trees, so-called Catalan-Stanley trees. This paper investigates a deterministic growth procedure for these trees by which any Catalan-Stanley tree can be grown from the tree of size one after some number of rounds; a parameter that will be referred to as the age of the tree. Asymptotic analyses are carried out for the age of a random Catalan-Stanley tree of given size as well as for the "speed" of the growth process by comparing the size of a given tree to the size of its ancestors.

==> anc/catalan-stanley.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "var('t z v u')\n",
    "var('r', domain='integer')\n",
    "\n",
    "exponential_dict = {exp(2*k*r*log(2)) : 4^(k*r) for k in srange(1,5) + srange(-4,0)}\n",
    "\n",
    "RBF = RealBallField(precision=500)\n",
    "SCR = SR.subring(accepting_variables=(r,))\n",
    "A.<n> = AsymptoticRing('QQ^n * n^QQ', SCR)\n",
    "A_expansion.<Z> = AsymptoticRing('Z^QQ', SCR)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "catalan_asy_shifted = asymptotic_expansions.Binomial_kn_over_n(n, k=2, precision=5).subs({n: n-2}) / (n-1)\n",
    "catalan_asy_shifted.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "z_loc = (1 - 1/Z)/4\n",
    "assert 1 - 4*z_loc == Z^-1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "def T(z):\n",
    "    return (1 - sqrt(1 - 4*z))/2\n",
    "\n",
    "def S(z, t):\n",
    "    return z + z*t/(1 - t - T(z)^2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "S(z,z).taylor((z,0), 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "(z*T(z) + z).taylor((z, 0), 10)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "## Section 3: Age of Catalan-Stanley Trees"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "def F_main_factor(z):\n",
    "    return T(z)^(2*r-1)/(1 + T(z)^(2*r-1))\n",
    "\n",
    "def F_r_geq(z):\n",
    "    return z * (1 + T(z)) * F_main_factor(z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_main_factor(z_loc + O(Z^-3)).map_coefficients(lambda x: x.factor()\n",
    "                                                .subs(exponential_dict).factor()).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "age_r_geq_expansion = F_r_geq(z_loc + O(Z^-3)).map_coefficients(lambda x: x.factor().subs(exponential_dict).factor())\n",
    "age_r_geq_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "age_r_geq_asy = age_r_geq_expansion._singularity_analysis_(n, zeta=1/4)\n",
    "age_r_geq_asy = age_r_geq_asy.map_coefficients(factor)\n",
    "age_r_geq_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "age_r_prob = (age_r_geq_asy - age_r_geq_asy.map_coefficients(lambda x: x.subs({r: r+1}))) / catalan_asy_shifted\n",
    "age_r_prob = age_r_prob.map_coefficients(lambda x: x.subs(exponential_dict).factor())\n",
    "age_r_prob.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "age_r_expectation = age_r_geq_asy / catalan_asy_shifted\n",
    "age_r_expectation = age_r_expectation.map_coefficients(lambda x: x.subs(exponential_dict).factor())\n",
    "age_r_expectation.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "c0 = RBF(sum(age_r_expectation.monomial_coefficient(A(1)), r, 1, 100))\n",
    "c0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "c1 = RBF(sum(age_r_expectation.monomial_coefficient(n^-1), r, 1, 100))\n",
    "c1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "c2 = RBF(sum((2*r-1)*age_r_expectation.monomial_coefficient(A(1)), r, 1, 100)) - c0^2\n",
    "c2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "c3 = RBF(sum((2*r-1)*age_r_expectation.monomial_coefficient(n^-1), r, 1, 100)) - 2*c0*c1\n",
    "c3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_r_geq(u/(1+u)^2).factor().subs({\n",
    "    sqrt((u^2 - 2*u  +1)/(u+1)^2): (1-u)/(1+u),\n",
    "    1/sqrt((u^2 - 2*u  +1)/(u+1)^2): (1+u)/(1-u),\n",
    "    ((u^2 - 2*u  +1)/(u+1)^2)^(3/2): (1-u)^3/(1+u)^3,\n",
    "    ((u^2 - 2*u  +1)/(u+1)^2)^(5/2): (1-u)^5/(1+u)^5\n",
    "}).factor().show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "## Section 4: Analysis of Younger Generations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "def G_r(z,v):\n",
    "    B = (1 - z*(1-T(z)^(2*r))/(1 - T(z)^2))\n",
    "    return z*v/(B - z*v*T(z)^(2*r)/(1 - T(z*v)^2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "size_expectation_expansion = fast_callable(G_r(z,v).diff(v,1)(z=z, v=1), vars=(z,r))(z_loc + O(Z^-5), r)\n",
    "size_expectation_expansion = size_expectation_expansion.map_coefficients(lambda x: x.factor().subs(exponential_dict).factor())\n",
    "size_expectation_expansion.map_coefficients(factor).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "size_expectation_asy = size_expectation_expansion._singularity_analysis_(n, zeta=1/4) / catalan_asy_shifted\n",
    "size_expectation_asy = size_expectation_asy.map_coefficients(factor)\n",
    "size_expectation_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "size_fmoment_2_expansion = fast_callable(G_r(z,v).diff(v,2)(z=z, v=1), vars=(z,r))(z_loc + O(Z^-5), r)\n",
    "size_fmoment_2_expansion = size_fmoment_2_expansion.map_coefficients(lambda x: x.factor().subs(exponential_dict).factor())\n",
    "size_fmoment_2_expansion.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "size_fmoment_2_asy = size_fmoment_2_expansion._singularity_analysis_(n, zeta=1/4) / catalan_asy_shifted\n",
    "size_fmoment_2_asy = size_fmoment_2_asy.map_coefficients(factor)\n",
    "size_fmoment_2_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "size_variance_asy = size_fmoment_2_asy + size_expectation_asy - size_expectation_asy^2\n",
    "size_variance_asy = size_variance_asy.map_coefficients(factor)\n",
    "size_variance_asy.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "G_r(z,v).diff(v,1)(z=u/(1+u)^2,v=1).factor().subs({\n",
    "    sqrt((u^2 - 2*u  +1)/(u+1)^2): (1-u)/(1+u),\n",
    "    1/sqrt((u^2 - 2*u  +1)/(u+1)^2): (1+u)/(1-u),\n",
    "    ((u^2 - 2*u  +1)/(u+1)^2)^(3/2): (1-u)^3/(1+u)^3,\n",
    "    ((u^2 - 2*u  +1)/(u+1)^2)^(5/2): (1-u)^5/(1+u)^5\n",
    "}).factor().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 7.6",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

